Multiple testing with persistent homology

In this paper we propose a computationally efficient multiple hypothesis testing procedure for persistent homology. The computational efficiency of our procedure is based on the observation that one can empirically simulate a null distribution that is universal across many hypothesis testing applications involving persistence homology. Our observation suggests that one can simulate the null distribution efficiently based on a small number of summaries of the collected data and use this null in the same way that p-value tables were used in classical statistics. To illustrate the efficiency and utility of the null distribution we provide procedures for rejecting acyclicity with both control of the Family-Wise Error Rate (FWER) and the False Discovery Rate (FDR). We will argue that the empirical null we propose is very general conditional on a few summaries of the data based on simulations and limit theorems for persistent homology for point processes.

==> arXiv submission multiple hypothesis/figures.R <==
# Setup
options(digits=2)
library(knitr)
library(tidyverse)
library(ggformula)
library(GGally)
library(ggraph)
library(igraph)
library(TDA)
library(mvtnorm)
library(parallel)
library(svMisc)
set.seed(42)
theme_set(theme_minimal() + theme(panel.spacing=grid::unit(0,"pt")))


# dataload
sim.data = read.csv("../abel.csv")
normal.t = function(gamma.lists, correction) {
  p.values = sapply(gamma.lists, function(gamma) {
    mu = mean(gamma[2:length(gamma)], na.rm=T)
    S = sd(gamma[2:length(gamma)], na.rm=T)
    pnorm((gamma[1]-mu)/S, lower.tail = F)
  })
  min(p.adjust(p.values, method=correction), na.rm=T)
}

lognormal.t = function(gamma.lists, correction) {
  p.values = sapply(gamma.lists, function(l.gamma) {
    gamma = log(l.gamma)
    mu = mean(gamma[2:length(gamma)], na.rm=T)
    S = sd(gamma[2:length(gamma)], na.rm=T)
    pnorm((gamma[1]-mu)/S, lower.tail = F)
  })
  min(p.adjust(p.values, method=correction), na.rm=T)
}

ratio.t = function(gamma.lists, correction) {
  p.values = sapply(gamma.lists, function(gamma) {
    mu = mean(gamma[2:length(gamma)], na.rm=T)
    S = sd(gamma[2:length(gamma)], na.rm=T)
    pt((gamma[1]-mu)/S, df=1, lower.tail = F)
  })
  min(p.adjust(p.values, method=correction), na.rm=T)
}

quantile.xi = function(gamma) {
  n = length(gamma) %/% 3
  aa = gamma[1:n]
  aa = aa[!is.na(aa)]
  bb = gamma[(n+1):(2*n)]
  bb = bb[!is.na(bb)]
  cc = gamma[(2*n+1):(3*n)]
  cc = cc[!is.na(cc)]
  
  r = rank(aa)[1]
  a = sort(aa)[r]
  b = sort(bb)[r]
  c = sort(cc)[r]
  
  xi = sign(b-c)*(a-c)/(abs(b-c)+1e-5)
  2*xi
}

quantile.t = function(gamma.lists, correction) {
  p.values = sapply(gamma.lists, function(gamma) {
    xi = quantile.xi(gamma)
    2*pt(abs(xi), df=1, lower.tail = F)
  })
  min(p.adjust(p.values, method=correction), na.rm=T)
}

global.test = function(gamma.lists, standardizer) {
  gamma.std = lapply(gamma.lists, standardizer)
  gamma.std = gamma.std[!is.na(gamma.std)]
  gamma.maxes = sapply(1:length(gamma.std[[1]]), 
                       function(j) max(sapply(gamma.std, 
                                              function(gamma) gamma[j])))
  if(all(is.na(gamma.maxes)))
    NA
  else
    1-rank(gamma.maxes)[1]/length(gamma.maxes)
}

# Returns vector of rejects
fdr.test = function(gamma.lists, standardizer, p) {
  gamma.std = lapply(gamma.lists, standardizer)
  gamma.std = gamma.std[!is.na(gamma.std)]
  ys = sapply(gamma.std, function(g) g[2:length(g)])
  xs = sapply(gamma.std, function(g) g[1])
  x.sort = sort(xs)
  pct.V = sapply(1:length(x.sort), function(i) {
    sum(ys >= x.sort[i])/prod(dim(ys))
  })
  pct.R = sapply(1:length(x.sort), function(i) {
    sum(xs >= x.sort[i])/prod(length(xs))
  })
  q.hat.fdr = pct.V/pct.R
  
  x.ix = min(which(q.hat.fdr <= p))
  x.0 = xs[x.ix]
  
  xs >= x.0  
}

normal.standardizer = function(gammas) {
  (gammas-mean(gammas[2:length(gammas)]))/(sd(gammas[2:length(gammas)])+1e-5)
}
log.normal.standardizer = function(l.gammas) {
  gammas = log(l.gammas)
  (gammas-mean(gammas[2:length(gammas)]))/(sd(gammas[2:length(gammas)])+1e-5)
}
ecdf.standardizer = function(gammas) {
  ecdf(gammas[2:length(gammas)])(gammas)
}


# Exchangeability
Nboot = 100
Nsim = 1000
K = 50

point.clouds = sim.data %>%
  filter(sigma==0) %>% # pick only null clouds
  sample_n(K, replace=T)
samples = lapply(1:nrow(point.clouds), function(j){
  data = point.clouds[j,]
  rbind(data,
        sim.data %>% 
          filter(sigma == 0 & w == data$w & h == data$h & n == data$n & !is.na(ir1)) %>%
          sample_n(Nsim-1, replace=T))
})
samples.id0 = lapply(samples, function(s) s$id0)
samples.id1 = lapply(samples, function(s) s$id1)
samples.n = lapply(samples, function(s) s$n)
t.id0 = lapply(samples.id0, normal.standardizer)
t.id1 = lapply(samples.id1, normal.standardizer)
lt.id0 = lapply(samples.id0, log.normal.standardizer)
lt.id1 = lapply(samples.id1, log.normal.standardizer)


t.s.id0 = do.call(rbind, lapply(1:length(t.id0), function(j) cbind(t.id0[[j]], j, samples.n[[j]]))) %>% as.data.frame()
t.s.id1 = do.call(rbind, lapply(1:length(t.id1), function(j) cbind(t.id1[[j]], j, samples.n[[j]]))) %>% as.data.frame()
lt.s.id0 = do.call(rbind, lapply(1:length(lt.id0), function(j) cbind(lt.id0[[j]], j, samples.n[[j]]))) %>% as.data.frame()
lt.s.id1 = do.call(rbind, lapply(1:length(lt.id1), function(j) cbind(lt.id1[[j]], j, samples.n[[j]]))) %>% as.data.frame()

p=ggmatrix(list(
  ggplot(t.s.id0) +
    stat_ecdf(aes(x=V1, group=factor(j)), alpha=0.1),
  ggplot(t.s.id1) +
    stat_ecdf(aes(x=V1, group=factor(j)), alpha=0.1),
  ggplot(lt.s.id0) +
    stat_ecdf(aes(x=V1, group=factor(j)), alpha=0.1),
  ggplot(lt.s.id1) +
    stat_ecdf(aes(x=V1, group=factor(j)), alpha=0.1)
), nrow=2, ncol=2, xAxisLabels = c("H0", "H1"), yAxisLabels = c("max(d-b)", "max(log(d-b))"))
#########
ggsave("exchangeability-1.pdf", plot=p, path="R-figures", width=6, height=6)
#########

p=ggmatrix(list(
  ggplot(t.s.id0) +
    geom_line(aes(x=V1, group=factor(j)), stat="density", alpha=0.1),
  ggplot(t.s.id1) +
    geom_line(aes(x=V1, group=factor(j)), stat="density", alpha=0.1),
  ggplot(lt.s.id0) +
    geom_line(aes(x=V1, group=factor(j)), stat="density", alpha=0.1),
  ggplot(lt.s.id1) +
    geom_line(aes(x=V1, group=factor(j)), stat="density", alpha=0.1)
), nrow=2, ncol=2, xAxisLabels = c("H0", "H1"), yAxisLabels = c("max(d-b)", "max(log(d-b))"))
#########
ggsave("exchangeability-2.pdf", plot=p, path="R-figures", width=6, height=6)
#########








# Exchangeability-QQ
theme_set(theme_get() + theme(panel.spacing = unit(1, "cm")))
p=ggmatrix(c(
  lapply(1:5, function(i) {
    ixs = t.s.id0$j %>% unique %>% as.tibble %>% sample_n(2)
    pts = t.s.id0 %>% filter(j %in% ixs$value) %>% group_by(j) %>% arrange(desc(V1))
    ggplot(data.frame(pts[pts$j == ixs$value[1],"V1"],
                      pts[pts$j == ixs$value[2],"V1"])) + 
      geom_point(aes(x=V1,y=V1.1))
  }),
  lapply(1:5, function(i) {
    ixs = t.s.id0$j %>% unique %>% as.tibble %>% sample_n(2)
    pts = t.s.id0 %>% filter(j %in% ixs$value) %>% group_by(j) %>% arrange(desc(V1))
    ggplot(data.frame(log(pts[pts$j == ixs$value[1],"V1"]),
                      log(pts[pts$j == ixs$value[2],"V1"]))) + 
      geom_point(aes(x=V1,y=V1.1))
  }),
  lapply(1:5, function(i) {
    ixs = t.s.id1$j %>% unique %>% as.tibble %>% sample_n(2)
    pts = t.s.id1 %>% filter(j %in% ixs$value) %>% group_by(j) %>% arrange(desc(V1))
    ggplot(data.frame(pts[pts$j == ixs$value[1],"V1"],
                      pts[pts$j == ixs$value[2],"V1"])) + 
      geom_point(aes(x=V1,y=V1.1))
  }),
  lapply(1:5, function(i) {
    ixs = t.s.id1$j %>% unique %>% as.tibble %>% sample_n(2)
    pts = t.s.id1 %>% filter(j %in% ixs$value) %>% group_by(j) %>% arrange(desc(V1))
    ggplot(data.frame(log(pts[pts$j == ixs$value[1],"V1"]),
                      log(pts[pts$j == ixs$value[2],"V1"]))) + 
      geom_point(aes(x=V1,y=V1.1))
  })
), nrow=5, ncol=4, xAxisLabels=c("H0", "H1", "log H0", "log H1"), byrow=F)
#########
ggsave("exchangeability-qq-1.pdf", plot=p, path="R-figures", width=6, height=6)
#########








==> figures.R <==
# Setup
options(digits=2)
library(knitr)
library(tidyverse)
library(ggformula)
library(GGally)
library(ggraph)
library(igraph)
library(TDA)
library(mvtnorm)
library(parallel)
library(svMisc)
set.seed(42)
theme_set(theme_minimal() + theme(panel.spacing=grid::unit(0,"pt")))


# dataload
sim.data = read.csv("../abel.csv")
normal.t = function(gamma.lists, correction) {
  p.values = sapply(gamma.lists, function(gamma) {
    mu = mean(gamma[2:length(gamma)], na.rm=T)
    S = sd(gamma[2:length(gamma)], na.rm=T)
    pnorm((gamma[1]-mu)/S, lower.tail = F)
  })
  min(p.adjust(p.values, method=correction), na.rm=T)
}

lognormal.t = function(gamma.lists, correction) {
  p.values = sapply(gamma.lists, function(l.gamma) {
    gamma = log(l.gamma)
    mu = mean(gamma[2:length(gamma)], na.rm=T)
    S = sd(gamma[2:length(gamma)], na.rm=T)
    pnorm((gamma[1]-mu)/S, lower.tail = F)
  })
  min(p.adjust(p.values, method=correction), na.rm=T)
}

ratio.t = function(gamma.lists, correction) {
  p.values = sapply(gamma.lists, function(gamma) {
    mu = mean(gamma[2:length(gamma)], na.rm=T)
    S = sd(gamma[2:length(gamma)], na.rm=T)
    pt((gamma[1]-mu)/S, df=1, lower.tail = F)
  })
  min(p.adjust(p.values, method=correction), na.rm=T)
}

quantile.xi = function(gamma) {
  n = length(gamma) %/% 3
  aa = gamma[1:n]
  aa = aa[!is.na(aa)]
  bb = gamma[(n+1):(2*n)]
  bb = bb[!is.na(bb)]
  cc = gamma[(2*n+1):(3*n)]
  cc = cc[!is.na(cc)]
  
  r = rank(aa)[1]
  a = sort(aa)[r]
  b = sort(bb)[r]
  c = sort(cc)[r]
  
  xi = sign(b-c)*(a-c)/(abs(b-c)+1e-5)
  2*xi
}

quantile.t = function(gamma.lists, correction) {
  p.values = sapply(gamma.lists, function(gamma) {
    xi = quantile.xi(gamma)
    2*pt(abs(xi), df=1, lower.tail = F)
  })
  min(p.adjust(p.values, method=correction), na.rm=T)
}

global.test = function(gamma.lists, standardizer) {
  gamma.std = lapply(gamma.lists, standardizer)
  gamma.std = gamma.std[!is.na(gamma.std)]
  gamma.maxes = sapply(1:length(gamma.std[[1]]), 
                       function(j) max(sapply(gamma.std, 
                                              function(gamma) gamma[j])))
  if(all(is.na(gamma.maxes)))
    NA
  else
    1-rank(gamma.maxes)[1]/length(gamma.maxes)
}

# Returns vector of rejects
fdr.test = function(gamma.lists, standardizer, p) {
  gamma.std = lapply(gamma.lists, standardizer)
  gamma.std = gamma.std[!is.na(gamma.std)]
  ys = sapply(gamma.std, function(g) g[2:length(g)])
  xs = sapply(gamma.std, function(g) g[1])
  x.sort = sort(xs)
  pct.V = sapply(1:length(x.sort), function(i) {
    sum(ys >= x.sort[i])/prod(dim(ys))
  })
  pct.R = sapply(1:length(x.sort), function(i) {
    sum(xs >= x.sort[i])/prod(length(xs))
  })
  q.hat.fdr = pct.V/pct.R
  
  x.ix = min(which(q.hat.fdr <= p))
  x.0 = xs[x.ix]
  
  xs >= x.0  
}

normal.standardizer = function(gammas) {
  (gammas-mean(gammas[2:length(gammas)]))/(sd(gammas[2:length(gammas)])+1e-5)
}
log.normal.standardizer = function(l.gammas) {
  gammas = log(l.gammas)
  (gammas-mean(gammas[2:length(gammas)]))/(sd(gammas[2:length(gammas)])+1e-5)
}
ecdf.standardizer = function(gammas) {
  ecdf(gammas[2:length(gammas)])(gammas)
}


# Exchangeability
Nboot = 100
Nsim = 1000
K = 50

point.clouds = sim.data %>%
  filter(sigma==0) %>% # pick only null clouds
  sample_n(K, replace=T)
samples = lapply(1:nrow(point.clouds), function(j){
  data = point.clouds[j,]
  rbind(data,
        sim.data %>% 
          filter(sigma == 0 & w == data$w & h == data$h & n == data$n & !is.na(ir1)) %>%
          sample_n(Nsim-1, replace=T))
})
samples.id0 = lapply(samples, function(s) s$id0)
samples.id1 = lapply(samples, function(s) s$id1)
samples.n = lapply(samples, function(s) s$n)
t.id0 = lapply(samples.id0, normal.standardizer)
t.id1 = lapply(samples.id1, normal.standardizer)
lt.id0 = lapply(samples.id0, log.normal.standardizer)
lt.id1 = lapply(samples.id1, log.normal.standardizer)


t.s.id0 = do.call(rbind, lapply(1:length(t.id0), function(j) cbind(t.id0[[j]], j, samples.n[[j]]))) %>% as.data.frame()
t.s.id1 = do.call(rbind, lapply(1:length(t.id1), function(j) cbind(t.id1[[j]], j, samples.n[[j]]))) %>% as.data.frame()
lt.s.id0 = do.call(rbind, lapply(1:length(lt.id0), function(j) cbind(lt.id0[[j]], j, samples.n[[j]]))) %>% as.data.frame()
lt.s.id1 = do.call(rbind, lapply(1:length(lt.id1), function(j) cbind(lt.id1[[j]], j, samples.n[[j]]))) %>% as.data.frame()

p=ggmatrix(list(
  ggplot(t.s.id0) +
    stat_ecdf(aes(x=V1, group=factor(j)), alpha=0.1),
  ggplot(t.s.id1) +
    stat_ecdf(aes(x=V1, group=factor(j)), alpha=0.1),
  ggplot(lt.s.id0) +
    stat_ecdf(aes(x=V1, group=factor(j)), alpha=0.1),
  ggplot(lt.s.id1) +
    stat_ecdf(aes(x=V1, group=factor(j)), alpha=0.1)
), nrow=2, ncol=2, xAxisLabels = c("H0", "H1"), yAxisLabels = c("max(d-b)", "max(log(d-b))"))
#########
ggsave("exchangeability-1.pdf", plot=p, path="R-figures", width=6, height=6)
#########

p=ggmatrix(list(
  ggplot(t.s.id0) +
    geom_line(aes(x=V1, group=factor(j)), stat="density", alpha=0.1),
  ggplot(t.s.id1) +
    geom_line(aes(x=V1, group=factor(j)), stat="density", alpha=0.1),
  ggplot(lt.s.id0) +
    geom_line(aes(x=V1, group=factor(j)), stat="density", alpha=0.1),
  ggplot(lt.s.id1) +
    geom_line(aes(x=V1, group=factor(j)), stat="density", alpha=0.1)
), nrow=2, ncol=2, xAxisLabels = c("H0", "H1"), yAxisLabels = c("max(d-b)", "max(log(d-b))"))
#########
ggsave("exchangeability-2.pdf", plot=p, path="R-figures", width=6, height=6)
#########








# Exchangeability-QQ
theme_set(theme_get() + theme(panel.spacing = unit(1, "cm")))
p=ggmatrix(c(
  lapply(1:5, function(i) {
    ixs = t.s.id0$j %>% unique %>% as.tibble %>% sample_n(2)
    pts = t.s.id0 %>% filter(j %in% ixs$value) %>% group_by(j) %>% arrange(desc(V1))
    ggplot(data.frame(pts[pts$j == ixs$value[1],"V1"],
                      pts[pts$j == ixs$value[2],"V1"])) + 
      geom_point(aes(x=V1,y=V1.1))
  }),
  lapply(1:5, function(i) {
    ixs = t.s.id0$j %>% unique %>% as.tibble %>% sample_n(2)
    pts = t.s.id0 %>% filter(j %in% ixs$value) %>% group_by(j) %>% arrange(desc(V1))
    ggplot(data.frame(log(pts[pts$j == ixs$value[1],"V1"]),
                      log(pts[pts$j == ixs$value[2],"V1"]))) + 
      geom_point(aes(x=V1,y=V1.1))
  }),
  lapply(1:5, function(i) {
    ixs = t.s.id1$j %>% unique %>% as.tibble %>% sample_n(2)
    pts = t.s.id1 %>% filter(j %in% ixs$value) %>% group_by(j) %>% arrange(desc(V1))
    ggplot(data.frame(pts[pts$j == ixs$value[1],"V1"],
                      pts[pts$j == ixs$value[2],"V1"])) + 
      geom_point(aes(x=V1,y=V1.1))
  }),
  lapply(1:5, function(i) {
    ixs = t.s.id1$j %>% unique %>% as.tibble %>% sample_n(2)
    pts = t.s.id1 %>% filter(j %in% ixs$value) %>% group_by(j) %>% arrange(desc(V1))
    ggplot(data.frame(log(pts[pts$j == ixs$value[1],"V1"]),
                      log(pts[pts$j == ixs$value[2],"V1"]))) + 
      geom_point(aes(x=V1,y=V1.1))
  })
), nrow=5, ncol=4, xAxisLabels=c("H0", "H1", "log H0", "log H1"), byrow=F)
#########
ggsave("exchangeability-qq-1.pdf", plot=p, path="R-figures", width=6, height=6)
#########







